Converting Binary Floating-Point Numbers to Shortest Decimal Strings: An Experimental Review

When sharing or logging numerical data, we must convert binary floating-point numbers into their decimal string representations. For example, the number $\pi$ might become 3.1415927. Engineers have perfected many algorithms for producing such accurate, short strings. We present an empirical comparison across diverse hardware architectures and datasets. Cutting-edge techniques like Schubfach and Dragonbox achieve up to a tenfold speedup over Steele and White's Dragon4, executing as few as 210 instructions per conversion compared to Dragon4's 1500-5000 instructions. Often per their specification, none of the implementations we surveyed consistently produced the shortest possible strings-some generate outputs up to 30% longer than optimal. We find that standard library implementations in languages such as C++ and Swift execute significantly more instructions than the fastest methods, with performance gaps varying across CPU architectures and compilers. We suggest some optimization targets for future research.

==> results/apple_m4/scripts_compilers/script.sh <==
#!/bin/bash

# Under macOS, clang++ and g++ end up being the same compiler
CXX=clang++ cmake -B build . && cmake --build build
sudo ./scripts/generate_multiple_tables.py clang++


==> results/concat_tables.py <==
#!/usr/bin/env python3
import os
import re
import pandas as pd

exclude_algos = {"netlib", "teju\\_jagua", "yy\\_double", "snprintf", "abseil"}


def parse_tex_table(filepath):
    with open(filepath, 'r') as file:
        lines = file.readlines()
    data_start = False
    parsed = []
    for line in lines:
        if "\\midrule" in line:
            data_start = True
            continue
        if "\\bottomrule" in line:
            break
        if data_start and '&' in line:
            row = [x.strip().strip('\\') for x in line.split('&')]
            if len(row) == 4:
                parsed.append({
                    'algorithm': row[0],
                    'ns/f': row[1],
                    'ins/f': row[2],
                    'ins/c': row[3]
                })
    return pd.DataFrame(parsed)


def clean_cpu_name(cpu_name):
    cpu_cleaned = cpu_name.replace("Ryzen9900x", "Ryzen 9900X")
    cpu_cleaned = cpu_cleaned.replace("_Platinum", "")
    cpu_cleaned = re.sub(r"_\d+-Core_Processor", "", cpu_cleaned)
    cpu_cleaned = re.sub(r"_CPU__\d+\.\d+GHz", "", cpu_cleaned)
    cpu_cleaned = re.sub(r"\(R\)", "", cpu_cleaned)
    return cpu_cleaned.replace("_", " ").replace("  ", " ").strip()


def format_latex_table(df, cpu_name, compiler, float_bits, microarch=None):
    cpu_cleaned = clean_cpu_name(cpu_name)
    caption = f"{cpu_cleaned} results ({compiler}, {float_bits}-bit floats"
    if microarch:
        caption += f", {microarch}"
    caption += ")"
    label = f"tab:{re.sub(r'[^a-zA-Z0-9]+', '', cpu_name.lower())}results"
    header = (
        "\\begin{table}\n"
        "  \\centering\n"
        f"  \\caption{{{caption}}}%\n"
        f"  \\label{{{label}}}\n"
        "  \\begin{tabular}{lccccccccc}\n"
        "    \\toprule\n"
        "    \\multirow{1}{*}{Name}   & \\multicolumn{3}{c|}{mesh}  & "
        "\\multicolumn{3}{c|}{canada} & \\multicolumn{3}{c}{unit} \\\\\n"
        "                            & {ns/f} & {ins/f} & {ins/c} & {ns/f} & {ins/f} & {ins/c}  & {ns/f} & {ins/f} & {ins/c} \\\\ \\midrule\n"
    )
    body = ""
    for _, row in df.iterrows():
        if row['algorithm'] in exclude_algos:
            continue
        line = (
            f"    {row['algorithm']} & {row['ns/f_mesh']} & {row['ins/f_mesh']} & {row['ins/c_mesh']} & "
            f"{row['ns/f_canada']} & {row['ins/f_canada']} & {row['ins/c_canada']} & "
            f"{row['ns/f_unit']} & {row['ins/f_unit']} & {row['ins/c_unit']} \\\\\n"
        )
        body += line
    footer = (
        "    \\bottomrule\n"
        "  \\end{tabular}\\restartrowcolors\n"
        "\\end{table}\n"
    )
    return header + body + footer


def find_combinations(root):
    combos = []
    pattern = re.compile(
        r"(.*?)_(g\+\+|clang\+\+)_(mesh|canada|uniform_01)_(none|s)(?:_(x86-64|x86-64-v2|x86-64-v3|x86-64-v4|native))?\.tex"
    )
    # group(1)=cpu, 2=compiler, 3=dataset, 4=variant, 5=microarch (optional)
    for dirpath, dirnames, filenames in os.walk(root):
        tex_files = [f for f in filenames if f.endswith('.tex')]
        table = {}
        for f in tex_files:
            m = pattern.match(f)
            if m:
                cpu, compiler, dataset, variant, microarch = m.groups()
                key = (dirpath, cpu, compiler, variant, microarch)
                if key not in table:
                    table[key] = {}
                table[key][dataset] = os.path.join(dirpath, f)
        for (dirpath, cpu, compiler, variant, microarch), files in table.items():
            if {"mesh", "canada", "uniform_01"}.issubset(files.keys()):
                combos.append((dirpath, cpu, compiler, variant, microarch, files))
    return combos


def main():
    combos = find_combinations(".")
    for dirpath, cpu, compiler, variant, microarch, paths in combos:
        df_mesh = parse_tex_table(paths['mesh'])
        df_canada = parse_tex_table(paths['canada'])
        df_unit = parse_tex_table(paths['uniform_01'])
        df_merged = df_mesh.merge(df_canada, on='algorithm', suffixes=('_mesh', '_canada'))
        df_merged = df_merged.merge(df_unit, on='algorithm')
        df_merged.rename(columns={
            'ns/f': 'ns/f_unit', 'ins/f': 'ins/f_unit', 'ins/c': 'ins/c_unit'
        }, inplace=True)

        float_bits = "32" if variant == "s" else "64"
        tex_code = format_latex_table(df_merged, cpu, compiler, float_bits, microarch)

        suffix = f"_{microarch}" if microarch else ""
        out_path = os.path.join(dirpath, f"{cpu}_{compiler}_all_{variant}{suffix}.tex")
        with open(out_path, "w") as f:
            f.write(tex_code)
        print(f"[OK] {out_path}")


if __name__ == "__main__":
    main()


==> results/generate_figures.py <==
#!/usr/bin/env python3
import os
import re
import sys
import pandas as pd
import numpy as np
import matplotlib.pyplot as plt
import seaborn as sns
from collections import defaultdict

sns.set_context("paper", font_scale=1.5)
algorithms_to_exclude = []
cpu_names = [
    "AMD EPYC 7R13",
    "AMD EPYC 7R32",
    "AMD EPYC 9R14",
    "Intel Xeon 8124M",
    "Intel Xeon 8375C",
    "Intel Xeon 8488C",
    "Neoverse-N1",
    "Neoverse-V1",
    "Neoverse-V2",
    "Ryzen 9900X",
    "Apple M4 Max",
]

# For the relative performance plots
algorithm_order = [
    "dragon4", "netlib", "double_conversion", "fmt_format", "grisu3",
    "swiftDtoa", "grisu_exact", "schubfach", "ryu", "dragonbox"
]
cpus_to_plot = [
    "Ryzen 9900X", "AMD EPYC 7R13", "Intel Xeon 8488C",
    "Apple M4 Max", "Neoverse-V2"
]
considered_suffix = "-C-64"

algo_display_map = {
    "ryu": "ryū",
    "double_conversion": "double_conv.",
}
compiler_map = {"clang++": "C", "g++": "G"}
metrics = {"nsf": [1, 4, 7], "insf": [2, 5, 8], "insc": [3, 6, 9]}


def parse_table(filepath, metric_name):
    with open(filepath, encoding="utf-8") as f:
        lines = f.readlines()

    caption_line = next(line for line in lines if '\\caption' in line)
    cpu_caption = re.search(r'\\caption\{(.+?) results', caption_line)
    cpu_name = cpu_caption.group(1).strip() if cpu_caption else "UnknownCPU"

    compiler = "clang++" if "clang++" in os.path.basename(filepath) else "g++"
    width = "64" if filepath.endswith("_all_none.tex") else "32"

    testcases = ["mesh", "canada", "unit"]

    results = defaultdict(dict)
    in_data = False
    for line in lines:
        if '\\midrule' in line:
            in_data = True
            continue
        if '\\bottomrule' in line:
            break
        if in_data:
            row = line.strip()
            if not row or row.startswith('%') or row.startswith('\\'):
                continue
            parts = [x.strip() for x in row.split('&')]
            if len(parts) < 10:
                continue
            algo = parts[0]
            try:
                for i, testcase in zip(metrics[metric_name], testcases):
                    metric = float(parts[i])
                    results[algo][testcase] = metric
            except Exception:
                continue
    return cpu_name, compiler, width, results


def plot_relative_performance(df, dataset, cpus_to_plot=None,
                              outfile="relative_performance.pdf"):
    df = df.copy()
    cols_to_keep = [col for col in df.columns
                    if col.endswith(considered_suffix) and
                    any(cpu in col for cpu in cpus_to_plot)]
    df = df[cols_to_keep]
    df = df.reindex(algorithm_order)

    if "dragon4" not in df.index:
        print("Dragon4 not found in DataFrame; can't normalize!")
        return
    df_rel = df.loc["dragon4"] / df
    df_rel = df_rel.drop("dragon4", axis=0)
    df_rel.index = [algo_display_map.get(algo, algo) for algo in df_rel.index]

    plt.figure(figsize=(10, 4))
    for col in df_rel.columns:
        plt.plot(df_rel.index, df_rel[col], marker='o', label=col)
    plt.ylabel("Rel. speedup (vs. Dragon4)")
    plt.xlabel("Algorithm")
    plt.xticks(rotation=15, ha='right')
    plt.legend(loc='upper left', fontsize=10, frameon=False)
    plt.tight_layout()
    plt.savefig(outfile)
    plt.close()
    print(f"Generated: {outfile}")


def main():
    if len(sys.argv) < 3:
        print("Usage: ./generate_figures.py <metric_name> <results_folder>")
        sys.exit(1)
    metric_name = sys.argv[1]
    root_folder = sys.argv[2]

    relevant_files = []
    for root, dirs, files in os.walk(root_folder):
        for file in files:
            if file.endswith("_all_none.tex") or file.endswith("_all_s.tex"):
                relevant_files.append(os.path.join(root, file))
    if not relevant_files:
        print("No relevant .tex files found in the specified folder!")
        sys.exit(1)

    all_results = {"mesh": defaultdict(dict),
                   "canada": defaultdict(dict),
                   "unit": defaultdict(dict)}
    for filepath in relevant_files:
        cpu_name, compiler, width, table = parse_table(filepath, metric_name)
        shortened_compiler = compiler_map[compiler]
        colname = f"{cpu_name}-{shortened_compiler}-{width}"
        for algo, tc_dict in table.items():
            for testcase, metric in tc_dict.items():
                if testcase in all_results:
                    all_results[testcase][algo][colname] = metric

    dfs = {}
    for testcase, d in all_results.items():
        df = pd.DataFrame.from_dict(d, orient="index").sort_index(axis=1)
        dfs[testcase] = df

    for testcase in ["mesh", "canada", "unit"]:
        df = dfs[testcase].copy()
        most_common_algos = df.dropna(thresh=10).index
        df = df.loc[most_common_algos]
        df.index = df.index.str.replace("\\", "", regex=False)
        df = df[~df.index.isin(algorithms_to_exclude)]

        # Drop columns for Apple M4 Max with g++ compiler
        to_drop = [f"Apple M4 Max-{compiler_map['g++']}-{width}"
                   for width in ["32", "64"]]
        df = df.drop(columns=[col for col in to_drop if col in df.columns])

        # Custom column order: 32-C, 32-G, 64-C, 64-G for each CPU
        custom_column_order = []
        for cpu in cpu_names:
            for width, compiler in [("32", compiler_map["clang++"]),
                                    ("32", compiler_map["g++"]),
                                    ("64", compiler_map["clang++"]),
                                    ("64", compiler_map["g++"])]:
                colname = f"{cpu}-{compiler}-{width}"
                if colname in df.columns:
                    custom_column_order.append(colname)
        df = df.reindex(columns=custom_column_order)

        # Relative performance lineplot
        plot_relative_performance(
            df, testcase, cpus_to_plot=cpus_to_plot,
            outfile=f"relative_performance_{testcase}.pdf"
        )

        # Heatmap
        df.index = [algo_display_map.get(algo, algo) for algo in df.index]
        df_log = df.map(lambda x: None if pd.isna(x) else
                        (float("nan") if x <= 0 else np.log10(x))
                        ).apply(pd.to_numeric, errors="coerce")
        plt.figure(figsize=(18, 7), constrained_layout=True)
        sns.heatmap(df_log, annot=False, cmap="coolwarm", linewidths=0.1,
                    cbar_kws={'label': 'log$_{10}$(ns/f)'})
        plt.ylabel("Algorithm")
        plt.savefig(f"heatmap_{testcase}.pdf")
        plt.close()
        print(f"generated: heatmap_{testcase}.pdf")

    print("All heatmaps and relative performance plots generated.")


if __name__ == '__main__':
    main()


==> results/get_summary_metrics.py <==
#!/usr/bin/env python3
import os
import re
import statistics
import argparse
from collections import defaultdict

DEDICATED_CPUS = {"apple_m4", "AMD_Ryzen9_9900X"}
RAW_SUFFIX = ".raw"
OUTLIER_THRESHOLD = 5.0  # Outlier threshold for percent metrics

PERCENT_METRICS = ["MB/s", "c/f", "i/f"]
RAW_METRICS = ["i/c"]


def get_cpu_type(filename):
    parts = os.path.normpath(filename).split(os.sep)
    if len(parts) < 2:
        return "unknown"
    cpu_folder = parts[-2]
    if cpu_folder in DEDICATED_CPUS:
        return "dedicated"
    return "cloud"


def extract_metrics_from_file(filename):
    percent_values = defaultdict(list)
    percent_sources = defaultdict(list)
    raw_values = defaultdict(list)
    algo = None

    with open(filename, "r") as f:
        for line in f:
            m = re.match(r"([a-zA-Z0-9_]+)\s*:", line)
            if m:
                algo = m.group(1)
            if algo is None:
                continue

            for metric in PERCENT_METRICS:
                regex = rf"{re.escape(metric)}\s*\(\+/-\s*([-+]?\d+\.\d+)\s*%\)"
                pmatch = re.search(regex, line)
                if pmatch:
                    val = float(pmatch.group(1))
                    percent_values[(algo, metric)].append(val)
                    percent_sources[(algo, metric)].append((filename, val))

            for metric in RAW_METRICS + PERCENT_METRICS:
                regex = rf"([-\d\.eE]+)\s+{re.escape(metric)}\b"
                match = re.search(regex, line)
                if match:
                    value = float(match.group(1))
                    raw_values[(algo, metric)].append(value)
    return percent_values, percent_sources, raw_values


def collect_all_stats(root=".", cpu_filter=None):
    all_data = {
        "dedicated": {"percent": defaultdict(list), "percent_src": defaultdict(list), "raw": defaultdict(list)},
        "cloud": {"percent": defaultdict(list), "percent_src": defaultdict(list), "raw": defaultdict(list)},
        "global": {"percent": defaultdict(list), "percent_src": defaultdict(list), "raw": defaultdict(list)},
    }
    for dirpath, _, filenames in os.walk(root):
        if cpu_filter is not None:
            if os.path.basename(dirpath) != cpu_filter:
                continue
        for fname in filenames:
            if fname.endswith(RAW_SUFFIX):
                fullpath = os.path.join(dirpath, fname)
                cpu_type = get_cpu_type(fullpath)
                percent_vals, percent_sources, raw_vals = extract_metrics_from_file(fullpath)
                for key, vals in percent_vals.items():
                    all_data[cpu_type]["percent"][key].extend(vals)
                    all_data["global"]["percent"][key].extend(vals)
                for key, vals in percent_sources.items():
                    all_data[cpu_type]["percent_src"][key].extend(vals)
                    all_data["global"]["percent_src"][key].extend(vals)
                for key, vals in raw_vals.items():
                    all_data[cpu_type]["raw"][key].extend(vals)
                    all_data["global"]["raw"][key].extend(vals)
    return all_data


def print_stats_block(label, stats):
    print(f"\n=== {label.upper()} ===")
    percent_stats = stats["percent"]
    percent_sources = stats["percent_src"]
    raw_stats = stats["raw"]

    for metric in PERCENT_METRICS:
        print(f"\nMetric: {metric}")
        algos = sorted(set(a for (a, m) in percent_stats if m == metric))
        for algo in algos:
            vals = percent_stats[(algo, metric)]
            if vals:
                mean = statistics.mean(vals)
                median = statistics.median(vals)
                print(
                    f"  Algorithm: {algo:15s} [%] "
                    f"min={min(vals):.2f}%, max={max(vals):.2f}%, "
                    f"mean={mean:.2f}%, median={median:.2f}% (n={len(vals)})"
                )
        all_vals = [v for ((a, m), vs) in percent_stats.items()
                    if m == metric for v in vs]
        if all_vals:
            mean = statistics.mean(all_vals)
            median = statistics.median(all_vals)
            print(
                f"  [Global][%]   min={min(all_vals):.2f}%, "
                f"max={max(all_vals):.2f}%, mean={mean:.2f}%, "
                f"median={median:.2f}% (n={len(all_vals)})"
            )
            outlier_vals = []
            for (algo, m), vs in percent_sources.items():
                if m == metric:
                    for fname, v in vs:
                        if v > OUTLIER_THRESHOLD:
                            outlier_vals.append((v, algo, fname))
            if outlier_vals:
                print(f"    Outliers above {OUTLIER_THRESHOLD:.1f}%:")
                for v, algo, fname in sorted(outlier_vals, reverse=True):
                    print(f"      {v:.2f}% : {algo} [{fname}]")

    for metric in RAW_METRICS:
        print(f"\nMetric: {metric}")
        algos = sorted(set(a for (a, m) in raw_stats if m == metric))
        for algo in algos:
            vals = raw_stats[(algo, metric)]
            if vals:
                mean = statistics.mean(vals)
                median = statistics.median(vals)
                print(
                    f"  Algorithm: {algo:15s} [raw] "
                    f"min={min(vals):.4g}, max={max(vals):.4g}, "
                    f"mean={mean:.4g}, median={median:.4g} (n={len(vals)})"
                )
        all_vals = [v for ((a, m), vs) in raw_stats.items()
                    if m == metric for v in vs]
        if all_vals:
            mean = statistics.mean(all_vals)
            median = statistics.median(all_vals)
            print(
                f"  [Global][raw] min={min(all_vals):.4g}, "
                f"max={max(all_vals):.4g}, mean={mean:.4g}, "
                f"median={median:.4g} (n={len(all_vals)})"
            )


def main():
    parser = argparse.ArgumentParser(description="Summarize percent/raw metrics for benchmark .raw files.")
    parser.add_argument("--cpu", type=str, help="CPU folder name to restrict analysis (e.g. 'apple_m4')")
    args = parser.parse_args()

    if args.cpu:
        print(f"\nFiltering for CPU: {args.cpu}\n")
        all_data = collect_all_stats(".", cpu_filter=args.cpu)
        # Only print "global" block in this mode for clarity
        print_stats_block(args.cpu, all_data["global"])
    else:
        all_data = collect_all_stats(".")
        print_stats_block("dedicated", all_data["dedicated"])
        print_stats_block("cloud", all_data["cloud"])
        print_stats_block("global", all_data["global"])


if __name__ == "__main__":
    main()


==> review/gay90/dtoa.py <==
def gay(f, e, p, kp, B = 10):
    assert 0 < f < 2**p
    ep = e - p
    R, S = f << max(ep, 0), 1 << max(-ep, 0)
    Mminus = Mplus = 1 << max(ep, 0)
    if f == 1 << (p-1):
        Mplus, R, S = Mplus << 1, R << 1, S << 1
    k = kp
    if k < 0:
        R, Mplus, Mminus = R * B ** -k, Mplus * B ** -k, Mminus * B ** -k
    elif k > 0:
        S, Mplus = S * B ** k, Mplus * B ** k
    if 2 * R + Mplus >= 2 * S:
        k, S = k + 1, S * B
    D, even = {}, True
    while True:
        k -= 1
        U, R = divmod(R * B, S)
        Mminus, Mplus = Mminus * B, Mplus * B
        low = 2 * R < Mminus
        high = 2 * R > 2 * S - Mplus
        if low or high:
            round_up = (high and not low) or (low and high and (2 * R > S or (2 * R == S and not even)))
            D[k] = U + int(round_up)
            break
        D[k] = U
        even = U % 2 == 0
    return D

def dtoa(f, B = 10):
    if f == 0: return "0.0"
    import struct, math
    int_val = struct.unpack('>Q', struct.pack('>d', f))[0]
    mantissa = (int_val & 0xFFFFFFFFFFFFF) | (1 << 52)
    exponent = ((int_val >> 52) & 0x7FF) - 1023 - 52
    if exponent >= -52 and exponent <= 0 and (mantissa >> -exponent <<  -exponent  == mantissa):
        return str(mantissa >> -exponent) # exact integer
    x, l = f * 2**(-exponent-52), exponent + 52
    kp = int(math.floor(0.301029995663981 * l + (x - 1.5) * 0.289529654602168 + 0.1760912590558))
    return gay(mantissa, exponent + 54, 54, kp, B)


==> review/steelewhite90/dragon2.py <==
from math import floor

def fp3(f, n, B = 10, b = 2):
    assert 0 <= f < 1
    F, k, R, M = [], 0, f, (b ** -n) / 2
    while True:
        k += 1
        U = floor(R * B)
        R = R * B - U
        M *= B
        if R < M or R > 1 - M:
            break
        F.append(U)
    F.append(U + (R > 0.5 or (R == 0.5 and U % 2)) * 1)
    return F

def dragon2(f, n = 24, B = 10):
    if f == 0:
        return "0.0"
    x = 0
    while f < 1: x, f = x - 1, f * B
    while f > B: x, f = x + 1, f / B
    return (f"{floor(f)}.{''.join(map(str, fp3(f - floor(f), n, B)))}"
            f"{f'E{x}' if x else ''}")


==> review/steelewhite90/dragon4.py <==
def fpp2(f, e, p, B = 10):
    assert 0 < f < 2 ** p
    ep = e - p
    R, S = f << max(ep, 0), 1 << max(-ep, 0)
    Mminus = Mplus = 1 << max(ep, 0)
    if f == 1 << (p - 1):
        Mplus, R, S = Mplus << 1, R << 1, S << 1
    k = 0
    while R < (S + B - 1) // B:
        k, R, Mplus, Mminus = k - 1, R * B, Mplus * B, Mminus * B
    while 2 * R + Mplus >= 2 * S:
        k, S = k + 1, S * B
    D, even = {}, True
    while True:
        k -= 1
        U, R = divmod(R * B, S)
        Mminus, Mplus = Mminus * B, Mplus * B
        low = 2 * R < Mminus
        high = 2 * R > 2 * S - Mplus
        if low or high:
            round_up = (high and not low) or (low and high and (2 * R > S or (2 * R == S and not even)))
            D[k] = U + int(round_up)
            break
        D[k] = U
        even = U % 2 == 0
    return D

def dragon4(f, B = 10):
    if f == 0: return "0.0"
    import struct
    int_val = struct.unpack('>Q', struct.pack('>d', f))[0]
    mantissa = (int_val & 0xFFFFFFFFFFFFF) | (1 << 52)
    exponent = ((int_val >> 52) & 0x7FF) - 1023 - 52
    return fpp2(mantissa, exponent + 54, 54, B)

